DeepSense: Enabling Carrier Sense in Low-Power Wide Area Networks Using Deep Learning

The last few years have seen the proliferation of low-power wide area networks like LoRa, Sigfox and 802.11ah, each of which use a different and sometimes proprietary coding and modulation scheme, work below the noise floor and operate on the same frequency band. We introduce DeepSense, which is the first carrier sense mechanism that enables random access and coexistence for low-power wide area networks even when signals are below the noise floor. Our key insight is that any communication protocol that operates below the noise floor has to use coding at the physical layer. We show that neural networks can be used as a general algorithmic framework that can learn the coding mechanisms being employed by such protocols to identify signals that are hidden within noise. Our evaluation shows that DeepSense performs carrier sense across 26 different LPWAN protocols and configurations below the noise floor and can operate in the presence of frequency shifts as well as concurrent transmissions. Beyond carrier sense, we also show that DeepSense can support multi bit-rate LoRa networks by classifying between 21 different LoRa configurations and flexibly adapting bitrates based on signal strength. In a deployment of a multi-rate LoRa network, DeepSense improves bit rate by 4x for nearby devices and provides a 1.7x increase in the number of locations that can connect to the campus-wide network.

==> figs/grapher.py <==
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

sns.set()

x=[5,0,-5,-10,-15,-20]


plt.figure(figsize=(10,5))
sns.set_palette("hls", 8, .8)

ms=10
plt.rc('xtick', labelsize=20) 
plt.rc('ytick', labelsize=20) 
plt.rc('legend', fontsize=15) 
plt.rc('axes', labelsize=20) 

def save(name):
	plt.tight_layout()
	plt.savefig(name,format='eps',dpi=1000)

def loraconfigs():
	y1=[0.99,0.99,0.99,0.95,0.63,0.2]
	y2=[0.05,0.05,0.05,0.05,0.05,0.05]
	plt.plot(x,y1,'o-',label='Classifier')
	plt.plot(x,y2,'o-',label='Random guess')
	plt.xlabel('SNR (dB)')
	plt.ylabel('Accuracy (%)')

	save('loraconfigs.eps')

def agglora():
	agg=[0.99,0.99,0.99,0.97,0.59,0.51]
	sf6=[0.98,0.9,0.58,0.51,0.5,0.5]
	sf7=[0.99,0.99,0.86,0.59,0.52,0.51]
	sf8=[0.98,0.98,0.90,0.58,0.52,0.51]
	sf9=[0.99,0.99,0.99,0.85,0.57,0.51]
	sf10=[0.99,0.99,0.99,0.96,0.6,0.52]
	sf11=[0.99,0.99,0.99,0.98,0.61,0.51]
	sf12=[0.98,0.98,0.98,0.96,0.59,0.51]

def perprotocol():
	fsk=[1,1,1,0.51,0.5,0.5]
	nbiot=[1,1,0.98,0.56,0.5,0.5]
	halow=[0.98,0.96,0.6,0.5,0.5,0.5]
	sigfox=[0.99,0.99,0.98,0.75,0.54,0.5]
	sf6=[1,1,0.85,0.51,0.5,0.5]
	sf7=[1,1,0.96,0.65,0.5,0.5]
	sf8=[1,1,0.98,0.7,0.5,0.5]
	sf9=[1,1,1,0.93,0.56,0.5]
	sf10=[1,1,1,0.98,0.58,0.51]
	sf11=[1,1,1,0.99,0.6,0.52]
	sf12=[1,1,1,0.99,0.64,0.52]

def baseline():
	sf6=[0.98,0.878,0.5245,0.5,0.5,0.5]
	sf7=[0.9995,0.998,0.839,0.5075,0.5,0.5]
	sf8=[1,1,0.9895,0.725,0.5,0.5]
	sf9=[1,1,0.999,0.9495,0.57,0.5]
	sf10=[1,1,1,0.9995,0.7855,0.51]
	sf11=[1,1,1,1,0.9855,0.675]
	sf12=[1,1,1,1,1,.93]
	p1,=plt.plot(x,sf6,'o-',label='SF6',markersize=ms)
	p2,=plt.plot(x,sf7,'o-',label='SF7',markersize=ms)
	p3,=plt.plot(x,sf8,'o-',label='SF8',markersize=ms)
	p4,=plt.plot(x,sf9,'o-',label='SF9',markersize=ms)
	p5,=plt.plot(x,sf10,'o-',label='SF10',markersize=ms)
	p6,=plt.plot(x,sf11,'o-',label='SF11',markersize=ms)
	p7,=plt.plot(x,sf12,'o-',label='SF12',markersize=ms)
	plt.xlabel('SNR (dB)')
	plt.ylabel('Accuracy (%)')
	plt.legend([p1,p2,p3,p4,p5,p6,p7],['SF6','SF7','SF8','SF9','SF10','SF11','SF12'])
	save('baseline.eps')

def protocol():
	acc=[.98,.96,.95,.9]
	rand=[.16,.16,.2,.5]
	plt.plot(x,acc,'o-',label='Classifier')
	plt.plot(x,rand,'o-',label='Random guess')
	save('protocols-classifier.eps')

def timeonair():
	preamble=100.352
	x=np.arange(50)
	y1=[102.656,102.656,102.656,103.296,103.296,103.296,103.936,103.936,103.936,104.576,104.576,104.576,105.216,105.216,105.216,105.856,105.856,105.856,106.496,106.496,106.496,107.136,107.136,107.136,107.776,107.776,107.776,108.416,108.416,108.416,109.056,109.056,109.056,109.696,109.696,109.696,110.336,110.336,110.336,110.976,110.976,110.976,111.616,111.616,111.616,112.256,112.256,112.256,112.896,112.896]
	y2=[3.872,3.872,3.872,4.512,4.512,4.512,5.152,5.152,5.152,5.792,5.792,5.792,6.432,6.432,6.432,7.072,7.072,7.072,7.712,7.712,7.712,8.352,8.352,8.352,8.992,8.992,8.992,9.632,9.632,9.632,10.272,10.272,10.272,10.912,10.912,10.912,11.552,11.552,11.552,12.192,12.192,12.192,12.832,12.832,12.832,13.472,13.472,13.472,14.112,14.112]
	p1,=plt.plot(x,y1,'C5',label='SF12 preamble + SF6 payload')
	p2,=plt.plot(x,y2,label='SF6 preamble + SF6 payload')
	plt.xlabel('Payload size (bytes)')
	plt.ylabel('Time on air (ms)')
	plt.legend([p1,p2],['SF12 preamble + SF6 payload','SF6 preamble + SF6 payload'])
	save('timeonair.eps')

# loraconfigs()
# plt.gca().invert_xaxis()
# baseline()
timeonair()
plt.show()

